The Complexity of Switching and FACTS Maximum-Potential-Flow Problems

This papers considers the problem of maximizing the load that can be served by a power network. We use the commonly accepted Linear DC power network model and consider wo configuration options: switching lines and using FACTS devices. We present the first comprehensive complexity study of this optimization problem. Our results show hat the problem is NP-complete and that there is no fully polynomial-time approximation scheme. For switching, these results extend to planar networks with a aximum-node degree of 3. Additionally, we demonstrate that the optimization problems are still NP-hard if we restrict the network structure to cacti with a maximum degree of 3.

==> pics/convertall.py <==
import pygraphviz as pgv
import os
import subprocess
for file in os.listdir("."):
    if file.endswith(".dot"):
        print file
        G = pgv.AGraph(file)
        filename = os.path.splitext(file)[0]
        G.draw(filename + '.eps', prog='dot')
        G.draw(filename + '.png', prog='dot')
        #G.draw(filename + '.ps', prog='dot')
        subprocess.call(["epstopdf", filename + '.eps'])

